Reverse time migration for inverse acoustic scattering by locally rough surfaces

Consider the inverse scattering of time-harmonic acoustic scattering by an infinite rough surface which is supposed to be a local perturbation of a plane. A novel version of reverse time migration (RTM) is proposed to reconstruct the shape and location of the rough surface. The method is based on a modified Helmholtz-Kirchhoff identity associated with a special rough surface, leading to a modified imaging functional which uses the near-field data generated by point sources as measurements. The modified imaging functional always reaches a peak on the boundary of the rough surface for sound-soft case and penetrable case, and hits a nadir on the boundary of the rough surface for sound-hard case. Furthermore, we also establish the RTM method associated with the far-field data generated by plane waves. As far as we know, this is the first result for the RTM method with the far-filed data. Numerical experiments are presented to show the powerful imaging quality.

==> pictures/picture.m <==
clc;
clear;
t = -25:0.01:25;
f = 2*exp(-(t+2).^2)-2*exp(-(t-2).^2);
theta = 0:0.01*pi:pi;
x1 = 15*cos(theta);
x2 = 18*sin(theta);
v1 = 20*cos(theta);
v2 = 23*sin(theta);
the = pi:0.01*pi:2*pi;
u1 = 10*cos(the);
u2 = 12*sin(the);
y1 = -7:0.01:7;
y2 = -5*ones(1,length(y1));
y3 = 5*ones(1,length(y1));
z1 = -5:0.01:5;
z2 = -7*ones(1,length(z1));
z3 = 7*ones(1,length(z1));
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
figure(2);
plot(t,f,'b-');hold on;
plot(x1,x2,'k-.');hold on;
plot(v1,v2,'k-.');hold on;
plot(u1,u2,'b-.');hold on;
plot(y1,y2,'k-.');hold on;
plot(y1,y3,'k-.');hold on;
plot(z2,z1,'k-.');hold on;
plot(z3,z1,'k-.');hold on;
axis([-28 28 -28 28])


